Stochastic Conditional Gradient Methods: From Convex Minimization to Submodular Maximization

This paper considers stochastic optimization problems for a large class of objective functions, including convex and continuous submodular. Stochastic proximal gradient methods have been widely used to solve such problems; however, their applicability remains limited when the problem dimension is large and the projection onto a convex set is costly. Instead, stochastic conditional gradient methods are proposed as an alternative solution relying on (i) Approximating gradients via a simple averaging technique requiring a single stochastic gradient evaluation per iteration; (ii) Solving a linear program to compute the descent/ascent direction. The averaging technique reduces the noise of gradient approximations as time progresses, and replacing projection step in proximal methods by a linear program lowers the computational complexity of each iteration. We show that under convexity and smoothness assumptions, our proposed method converges to the optimal objective function value at a sublinear rate of $O(1/t^{1/3})$. Further, for a monotone and continuous DR-submodular function and subject to a general convex body constraint, we prove that our proposed method achieves a $((1-1/e)OPT-\eps)$ guarantee with $O(1/\eps^3)$ stochastic gradient computations. This guarantee matches the known hardness results and closes the gap between deterministic and stochastic continuous submodular maximization. Additionally, we obtain $((1/e)OPT -\eps)$ guarantee after using $O(1/\eps^3)$ stochastic gradients for the case that the objective function is continuous DR-submodular but non-monotone and the constraint set is down-closed. By using stochastic continuous optimization as an interface, we provide the first $(1-1/e)$ tight approximation guarantee for maximizing a monotone but stochastic submodular set function subject to a matroid constraint and $(1/e)$ approximation guarantee for the non-monotone case.

==> least_square_example.m <==
clear;
clc;
close all
rng(1);
random_gen_num = 335;
d = 50;
iter = 1e3;
error_SGD = zeros(iter,1);
error_SFW = zeros(iter,1);
error_SFW_avg = zeros(iter,1);

w_max = 100;
w_min = 60;
check_max = w_max*ones(d,1);
check_min = w_min*ones(d,1);

A = [eye(d);-eye(d)];
b = [w_max*ones(d,1); -w_min*ones(d,1)];

w_star=[];
for i=1:d
    w_star=[w_star i];
end
w_star=w_star';
sigma = 0.3;

w_SGD = zeros(d,1);
w_SFW = zeros(d,1);
w_SFW_avg = zeros(d,1);
v = zeros(d,1);
v_avg = zeros(d,1);
for i=1:iter
    %%% 
    MU = zeros(d,1);
    SIGMA = eye(d);
    x = mvnrnd(MU,SIGMA);
    noise = normrnd(0,sigma);
    y = x * w_star + noise;
    
    %%% SGD
    eta = 0.1/sqrt(i);
    w_SGD = w_SGD - eta * (2*x')*(x*w_SGD-y);
    
    w_SGD = max(w_SGD,check_min);
    w_SGD = min(w_SGD,check_max);
    
    error_SGD(i) = norm(w_SGD-w_star);
    
    %%% SFW 
     eta = 0.1/(i)^(1);
     v = (2*x')*(x*w_SGD-y);
     step_SFW = linprog(v,A,b);
     w_SFW = (1-eta)*w_SFW + eta*step_SFW;
     
     error_SFW(i) = norm(w_SFW-w_star);
     
     %%% SFW with averaging 
     eta = 0.01/(i+8)^(1);
     rho = 0.01/(i+8)^(2/3);
     v_avg = (1-rho)*v_avg + rho* (2*x')*(x*w_SFW_avg-y);
     step_SFW_avg = linprog(v_avg,A,b);
     w_SFW_avg = (1-eta)*w_SFW_avg + eta*step_SFW_avg;
     
     error_SFW_avg(i) = norm(w_SFW_avg-w_star);

    
end
semilogy(error_SGD)
hold on 
semilogy(error_SFW)
hold on 
semilogy(error_SFW_avg)

